Toward Location-aware In-body Terahertz Nanonetworks with Energy Harvesting

Nanoscale wireless networks are expected to revolutionize a variety of domains, with significant advances conceivable in in-body healthcare. In healthcare, these nanonetworks will consist of energy-harvesting nanodevices passively flowing through the bloodstream, taking actions at certain locations, and communicating results to more powerful Body Area Network (BAN) nodes. Assuming such a setup and electromagnetic nanocommunication in the Terahertz (THz) frequencies, we propose a network architecture that can support fine-grained localization of the energy-harvesting in-body nanonodes, as well as their two-way communication with the outside world. The main novelties of our proposal lie in the introduction of location-aware and Wake-up Radio (WuR)-based wireless nanocommunication paradigms, as well as Software-Defined Metamaterials (SDMs), to THz-operating energy-harvesting in-body nanonetworks. We argue that, on a high level, the proposed architecture can handle (and actually benefits from) a large number of nanonodes, while simultaneously dealing with a short range of THz in-body propagation and highly constrained nanonodes.

==> IEEE Communications Magazine_21/simulations/test.py <==
from scipy.spatial import distance
import numpy as np

rad = 0.3
nums = [25000.0, 50000.0, 75000, 100000.0]
comm_ranges = [0.01, 0.015, 0.02, 0.025]

for num in nums:

	for comm_range in comm_ranges: 

		print("Number of nanonodes: " + str(num))
		print("Communication range: " + str(comm_range))

		t = np.random.uniform(0.0, 2.0 * np.pi, num)
		r = rad * np.sqrt(np.random.uniform(0.0, 1.0, num))
		x = r * np.cos(t)
		y = r * np.sin(t)


		x_used = []
		y_used = []

		x_not_used = []
		y_not_used = []

		flag = 0

		for i in range(0, len(x)):

			dist = abs(distance.euclidean([x[i], y[i]], [0.0, 0.0]) - rad)
			
			if dist < comm_range:

				flag += 1
				x_used.append(x[i])
				y_used.append(y[i])

			else:

				x_not_used.append(x[i])
				y_not_used.append(y[i])


		print("Number of newly localized nodes: " + str(flag))
		print("Number of nodes still to be localized: " + str(len(y_not_used)))


		while len(x_not_used) > 0:

			index_newly_used = []

			for i in range(0, len(x_used)):

				for j in range(0, len(x_not_used)):

					dist = abs(distance.euclidean([x_used[i], y_used[i]], [x_not_used[j], y_not_used[j]]))

					if dist < comm_range:

						index_newly_used.append(j)

			index_newly_used = list(set(index_newly_used))

			x_used = []
			y_used = []

			for k in index_newly_used:

				x_used.append(x_not_used[k])
				y_used.append(y_not_used[k])


			x_not_used = [i for j, i in enumerate(x_not_used) if j not in index_newly_used]
			y_not_used = [i for j, i in enumerate(y_not_used) if j not in index_newly_used]

			print("Number of newly localized nodes:" + str(len(index_newly_used)))
			print("Number of nodes still to be localized: " + str(len(y_not_used)))
	print("")









==> IEEE Communications Magazine_21/simulations/visualization.py <==
# Import the libraries
import numpy as np
from matplotlib import cm
import matplotlib.colors as col
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

filename = "results.txt"

with open(filename) as f:
	lines = [line.rstrip() for line in f]

data = []
data_temp = []

for line in lines:

	if 'Number of nanonodes' in line:

		data_temp_np = np.array(data_temp) 
		shape = np.shape(data_temp)
		padded_data = np.zeros((1, 34))
		padded_data[0,:shape[0]] = data_temp_np
		data.append(padded_data)
		data_temp = []

	elif 'Number of newly localized nodes' in line:

		data_temp.append(int(line[32:]))

data_temp_np = np.array(data_temp) 
shape = np.shape(data_temp)
padded_data = np.zeros((1, 34))
padded_data[0,:shape[0]] = data_temp_np
data.append(padded_data)

data = np.array(data)
t = np.linspace(0, 34, 34)


color_dict = {0: 'black', 1: '#bdd7e7', 2: '#6baed6', 3: '#2171b5'}

fig = plt.figure()
ax = fig.gca(projection='3d')
for i, row in enumerate(data):
	ax.bar(t, row[0], zs=i, zdir='y', color=color_dict[i%4])


ax.set_xlabel('Iteration number', fontsize=12)
ax.set_ylabel('Density of nanonodes [$cm^{-3}$]', fontsize=12)
ax.set_zlabel('Number of newly localized nanonodes', fontsize=12)

x1 = [2.5, 6.5, 10.5, 14.5]
squad = ['$\\rho=9$','$\\rho=18$','$\\rho=27$','$\\rho=36$']

ax.set_yticks(x1)
ax.set_yticklabels(squad)


colors = ['black', '#bdd7e7', '#6baed6', '#2171b5']
lines = [Line2D([0], [0], color=c, linewidth=3) for c in colors]
labels = ['Range = 1cm', 'Range = 1.5cm', 'Range = 2cm', 'Range = 2.5cm']
plt.legend(lines, labels)

plt.show()



==> simulations/test.py <==
from scipy.spatial import distance
import numpy as np

rad = 0.3
nums = [25000.0, 50000.0, 75000, 100000.0]
comm_ranges = [0.01, 0.015, 0.02, 0.025]

for num in nums:

	for comm_range in comm_ranges: 

		print("Number of nanonodes: " + str(num))
		print("Communication range: " + str(comm_range))

		t = np.random.uniform(0.0, 2.0 * np.pi, num)
		r = rad * np.sqrt(np.random.uniform(0.0, 1.0, num))
		x = r * np.cos(t)
		y = r * np.sin(t)


		x_used = []
		y_used = []

		x_not_used = []
		y_not_used = []

		flag = 0

		for i in range(0, len(x)):

			dist = abs(distance.euclidean([x[i], y[i]], [0.0, 0.0]) - rad)
			
			if dist < comm_range:

				flag += 1
				x_used.append(x[i])
				y_used.append(y[i])

			else:

				x_not_used.append(x[i])
				y_not_used.append(y[i])


		print("Number of newly localized nodes: " + str(flag))
		print("Number of nodes still to be localized: " + str(len(y_not_used)))


		while len(x_not_used) > 0:

			index_newly_used = []

			for i in range(0, len(x_used)):

				for j in range(0, len(x_not_used)):

					dist = abs(distance.euclidean([x_used[i], y_used[i]], [x_not_used[j], y_not_used[j]]))

					if dist < comm_range:

						index_newly_used.append(j)

			index_newly_used = list(set(index_newly_used))

			x_used = []
			y_used = []

			for k in index_newly_used:

				x_used.append(x_not_used[k])
				y_used.append(y_not_used[k])


			x_not_used = [i for j, i in enumerate(x_not_used) if j not in index_newly_used]
			y_not_used = [i for j, i in enumerate(y_not_used) if j not in index_newly_used]

			print("Number of newly localized nodes:" + str(len(index_newly_used)))
			print("Number of nodes still to be localized: " + str(len(y_not_used)))
	print("")









==> simulations/visualization.py <==
# Import the libraries
import numpy as np
from matplotlib import cm
import matplotlib.colors as col
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

filename = "results.txt"

with open(filename) as f:
	lines = [line.rstrip() for line in f]

data = []
data_temp = []

for line in lines:

	if 'Number of nanonodes' in line:

		data_temp_np = np.array(data_temp) 
		shape = np.shape(data_temp)
		padded_data = np.zeros((1, 34))
		padded_data[0,:shape[0]] = data_temp_np
		data.append(padded_data)
		data_temp = []

	elif 'Number of newly localized nodes' in line:

		data_temp.append(int(line[32:]))

data_temp_np = np.array(data_temp) 
shape = np.shape(data_temp)
padded_data = np.zeros((1, 34))
padded_data[0,:shape[0]] = data_temp_np
data.append(padded_data)

data = np.array(data)
t = np.linspace(0, 34, 34)


color_dict = {0: 'black', 1: '#bdd7e7', 2: '#6baed6', 3: '#2171b5'}

fig = plt.figure()
ax = fig.gca(projection='3d')
for i, row in enumerate(data):
	ax.bar(t, row[0], zs=i, zdir='y', color=color_dict[i%4])


ax.set_xlabel('Iteration number', fontsize=12)
ax.set_ylabel('Density of nanonodes [$cm^{-3}$]', fontsize=12)
ax.set_zlabel('Number of newly localized nanonodes', fontsize=12)

x1 = [2.5, 6.5, 10.5, 14.5]
squad = ['$\\rho=9$','$\\rho=18$','$\\rho=27$','$\\rho=36$']

ax.set_yticks(x1)
ax.set_yticklabels(squad)


colors = ['black', '#bdd7e7', '#6baed6', '#2171b5']
lines = [Line2D([0], [0], color=c, linewidth=3) for c in colors]
labels = ['Range = 1cm', 'Range = 1.5cm', 'Range = 2cm', 'Range = 2.5cm']
plt.legend(lines, labels)

plt.show()


